Correspondence between grey-body factors and quasinormal modes

Quasinormal modes and grey-body factors are spectral characteristics corresponding to different boundary conditions: the former imply purely outgoing waves to the event horizon and infinity, while the latter allow for an incoming wave from the horizon, thus describing a scattering problem. Nevertheless, we show that there is a link between these two characteristics. We establish an approximate correspondence between the quasinormal modes and grey-body factors, which becomes exact in the high-frequency (eikonal) regime. We show that, in the eikonal regime, the grey-body factors of spherically symmetric black holes can be remarkably simply expressed via the fundamental quasinormal mode, while at smaller $\ell$, the correction terms include values of the overtones. This might be interesting in the context of the recently observed connection between grey-body factors and the amplitudes of gravitational waves from black holes. The correspondence might explain why grey-body factors are more stable, i.e. less sensitive, than higher overtones to small deformation of the effective potential.

==> anc/GBFormula.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     39637,        794]
NotebookOptionsPosition[     38848,        767]
NotebookOutlinePosition[     39504,        789]
CellTagsIndexPosition[     39461,        786]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GreyBodyEikonalFormula", "[", "w0_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], 
     FractionBox[
      RowBox[{
       RowBox[{"#", "^", "2"}], "-", 
       RowBox[{
        RowBox[{"Re", "[", "w0", "]"}], "^", "2"}]}], 
      RowBox[{"4", 
       RowBox[{"Re", "[", "w0", "]"}], 
       RowBox[{"Im", "[", "w0", "]"}]}]]}], "&"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GreyBodyFirstOrderFormula", "[", 
    RowBox[{"w0_", ",", "w1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], 
      FractionBox[
       RowBox[{
        RowBox[{"#", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"Re", "[", "w0", "]"}], "^", "2"}]}], 
       RowBox[{"4", 
        RowBox[{"Re", "[", "w0", "]"}], 
        RowBox[{"Im", "[", "w0", "]"}]}]]}], "+", 
     RowBox[{"I", 
      FractionBox[
       RowBox[{
        RowBox[{"Re", "[", "w0", "]"}], "-", 
        RowBox[{"Re", "[", "w1", "]"}]}], 
       RowBox[{"16", 
        RowBox[{"Im", "[", "w0", "]"}]}]]}]}], "&"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"GreyBodyBeyondEikonalFormula", "[", 
    RowBox[{"w0_", ",", "w1_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "I"}], 
      FractionBox[
       RowBox[{
        RowBox[{"#", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"Re", "[", "w0", "]"}], "^", "2"}]}], 
       RowBox[{"4", 
        RowBox[{"Re", "[", "w0", "]"}], 
        RowBox[{"Im", "[", "w0", "]"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Re", "[", "w0", "]"}], "-", 
            RowBox[{"Re", "[", "w1", "]"}]}], ")"}], "^", "2"}], 
         RowBox[{"32", 
          RowBox[{
           RowBox[{"Im", "[", "w0", "]"}], "^", "2"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"3", 
           RowBox[{"Im", "[", "w0", "]"}]}], "-", 
          RowBox[{"Im", "[", "w1", "]"}]}], 
         RowBox[{"24", 
          RowBox[{"Im", "[", "w0", "]"}]}]]}], ")"}]}], "+", 
     RowBox[{"I", 
      FractionBox[
       RowBox[{
        RowBox[{"Re", "[", "w0", "]"}], "-", 
        RowBox[{"Re", "[", "w1", "]"}]}], 
       RowBox[{"16", 
        RowBox[{"Im", "[", "w0", "]"}]}]]}], "+", 
     RowBox[{"I", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "^", "2"}], "-", 
          RowBox[{
           RowBox[{"Re", "[", "w0", "]"}], "^", "2"}]}], ")"}], "^", "2"}], 
       RowBox[{"16", 
        RowBox[{"Im", "[", "w0", "]"}], 
        RowBox[{
         RowBox[{"Re", "[", "w0", "]"}], "^", "2"}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"Re", "[", "w0", "]"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Re", "[", "w0", "]"}], "-", 
            RowBox[{"Re", "[", "w1", "]"}]}], ")"}], "^", "2"}], 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"Im", "[", "w0", "]"}], "^", "2"}]}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"I", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#", "^", "2"}], "-", 
           RowBox[{
            RowBox[{"Re", "[", "w0", "]"}], "^", "2"}]}], ")"}], "^", "3"}]}], 
       RowBox[{"32", 
        RowBox[{
         RowBox[{"Re", "[", "w0", "]"}], "^", "5"}], 
        RowBox[{"Im", "[", "w0", "]"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Re", "[", "w0", "]"}], "-", 
            RowBox[{"Re", "[", "w1", "]"}]}], ")"}], 
          RowBox[{"Re", "[", "w0", "]"}]}], 
         RowBox[{"4", " ", 
          RowBox[{
           RowBox[{"Im", "[", "w0", "]"}], "^", "2"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Re", "[", "w0", "]"}], "-", 
             RowBox[{"Re", "[", "w1", "]"}]}], ")"}], "^", "2"}], 
          RowBox[{
           RowBox[{"Re", "[", "w0", "]"}], "^", "2"}]}], 
         RowBox[{"16", " ", 
          RowBox[{
           RowBox[{"Im", "[", "w0", "]"}], "^", "4"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"Im", "[", "w0", "]"}]}], "-", 
            RowBox[{"Im", "[", "w1", "]"}]}], ")"}], 
          RowBox[{
           RowBox[{"Re", "[", "w0", "]"}], "^", "2"}]}], 
         RowBox[{"12", " ", 
          RowBox[{
           RowBox[{"Im", "[", "w0", "]"}], "^", "3"}]}]]}], ")"}]}]}], 
    "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GBFactor", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "#"}]]}], ")"}], 
     RowBox[{"-", "1"}]], "&"}]}], ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.9275630809575195`*^9, 3.927563138005526*^9}, {
   3.9275632616274047`*^9, 3.9275633815560465`*^9}, {3.927563462825697*^9, 
   3.9275634978079424`*^9}, {3.927627569589883*^9, 3.927627596370222*^9}, 
   3.9276276689367995`*^9, {3.932836693922147*^9, 3.932836729577814*^9}, 
   3.932836779158634*^9, {3.9328368213663864`*^9, 3.9328368560164576`*^9}, 
   3.932837907127325*^9, {3.935161137079683*^9, 3.935161200590311*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Gravitational", " ", "perturbations", " ", "\[ScriptL]"}], "=", 
    "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"w0", "=", 
     RowBox[{"0.747343", "-", 
      RowBox[{"0.177925", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w1", "=", 
     RowBox[{"0.693422", "-", 
      RowBox[{"0.547830", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GBl2", "=", 
     RowBox[{"GreyBodyBeyondEikonalFormula", "[", 
      RowBox[{"w0", ",", "w1"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.927311946680461*^9, 3.9273119849977255`*^9}, {
  3.9276277135816307`*^9, 3.927627725228797*^9}, {3.9276278714459643`*^9, 
  3.9276278881329904`*^9}, {3.9276279793439455`*^9, 3.9276279831882696`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Gravitational", " ", "perturbations", " ", "\[ScriptL]"}], "=", 
    "3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"w0", "=", 
     RowBox[{"1.198887", "-", 
      RowBox[{"0.185406", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w1", "=", 
     RowBox[{"1.165288", "-", 
      RowBox[{"0.562596", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GBl3", "=", 
     RowBox[{"GreyBodyBeyondEikonalFormula", "[", 
      RowBox[{"w0", ",", "w1"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9276279994435854`*^9, 3.927628006835966*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GBFactor", "[", 
      RowBox[{"GBl2", "[", "\[CapitalOmega]", "]"}], "]"}], ",", 
     RowBox[{"GBFactor", "[", 
      RowBox[{"GBl3", "[", "\[CapitalOmega]", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalOmega]", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<2M\[CapitalOmega]\>\"", ",", 
      "\"\<\[CapitalGamma](\[CapitalOmega])\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9276276930534587`*^9, 3.9276277047918277`*^9}, {
  3.927627860975938*^9, 3.927627956884012*^9}, {3.9276279873926525`*^9, 
  3.927628027514007*^9}, {3.935161227375843*^9, 3.9351612446068287`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxF13k8lFH7P3ClRZLGlqVElCRJRSJ8VJSdypqSIpI2SyhKksiaiiRaREKy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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwd13c8Ve8fAHCjopJdIbJFJC0izsfXLruIIpFVSnaSZEtWSMreW/ZK2TMj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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"2M\[CapitalOmega]\"", TraditionalForm], 
    FormBox["\"\[CapitalGamma](\[CapitalOmega])\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0, 2}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.9328368614772606`*^9, 3.9351611432720366`*^9, 
  3.9351612513502145`*^9}]
}, Open  ]]
},
WindowSize->{1102, 654},
WindowMargins->{{21, Automatic}, {Automatic, 18}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792},
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "konoplya",
    "test"}, "upon_request1.nb.ps", CharacterEncoding -> "iso8859-1"]},
ShowSelection->True,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 5545, 169, 169, "Code",
 InitializationCell->False],
Cell[6093, 191, 828, 21, 92, "Input"],
Cell[6924, 214, 674, 19, 92, "Input"],
Cell[CellGroupData[{
Cell[7623, 237, 769, 18, 31, "Input"],
Cell[8395, 257, 30437, 507, 242, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

